Dynamic Optimization Fabrics for Motion Generation

Optimization fabrics are a geometric approach to real-time local motion generation, where motions are designed by the composition of several differential equations that exhibit a desired motion behavior. We generalize this framework to dynamic scenarios and non-holonomic robots and prove that fundamental properties can be conserved. We show that convergence to desired trajectories and avoidance of moving obstacles can be guaranteed using simple construction rules of the components. Additionally, we present the first quantitative comparisons between optimization fabrics and model predictive control and show that optimization fabrics can generate similar trajectories with better scalability, and thus, much higher replanning frequency (up to 500 Hz with a 7 degrees of freedom robotic arm). Finally, we present empirical results on several robots, including a non-holonomic mobile manipulator with 10 degrees of freedom and avoidance of a moving human, supporting the theoretical findings.

==> res/convert_files.sh <==
#!/usr/bin/bash

find . -name '*.eps' -type f -exec sh -c '
for f; do
    file_name=${f%.eps}
    new_file_name=${file_name}.pdf
    ps2pdf -DEPSCrop $f $new_file_name
done' sh {} +



==> res/remove_pdfs.sh <==
#!/usr/bin/bash

find . -name '*.pdf' -type f -exec sh -c '
for f; do
    rm $f
done' sh {} +



==> res/rename_pdfs.sh <==
#!/usr/bin/bash

find . -name '*.pdf' -type f -exec sh -c '
for f; do
    file_name=${f%-eps-converted-to.pdf}
    new_file_name=${file_name}.pdf
    echo $new_file_name
    mv $f $new_file_name
done' sh {} +


